Mean opacities of a strongly magnetized high temperature plasma

Geometry and dynamical structure of emission regions in accreting pulsars are shaped by the interplay between gravity, radiation, and strong magnetic field, which significantly affects the opacities of a plasma and radiative pressure under such extreme conditions. Quantitative consideration of magnetic plasma opacities is, therefore, an essential ingredient of any self-consistent modeling of emission region structure of X-ray pulsars. We present results of computations of the Rosseland and Planck mean opacities of a strongly magnetized plasma with a simple chemical composition,namely the solar hydrogen/helium mix. We consider all relevant specific opacities of the magnetized plasma including vacuum polarization effect and contribution of electron-positron pairs where the pair number density is computed in the thermodynamic equilibrium approximation. The magnetic Planck mean opacity determines the radiative cooling of an optically thin strongly magnetized plasma. It is by factor of three smaller than non-magnetic Planck opacity at $k_{\rm B}T < 0.1\,E_{\rm cyc}$ and increases by a factor of $10^2 - 10^4$ at $k_{\rm B}T > 0.3\,E_{\rm cyc}$ due to cyclotron thermal processes. We propose a simple approximate expression which has sufficient accuracy for the magnetic Planck opacity description. We provide the Rosseland opacity in a tabular form computed in the temperature range 1 - 300 keV, magnetic field range $3 \times 10^{10} - 10^{15}$ G, and a broad range of plasma densities. We demonstrate that the scattering on the electron-positron pairs increases the Rosseland opacity drastically at temperatures >50 keV in the case of mass densities typical for accretion channel in X-ray pulsars.

==> ross_intSn.f <==
c ************************************************************************************* 
c Test code and subroutines for finding of Rosseland opacity of the hot magnetized plasma
c across and along the field based on the grid computed  by Suleimanov et al. 2022 () 
c and using the interpolation procedure, based on Kurucz spline
c interpolation subroutine MAP1 (R.L. Kuricz, 1970, SAO Spec. Rep., v.309) 
c
c   Input parameters:
c                      bb - magnetic field strength B in Gauss
c                      ttt - plasma temperature kT in keV
c                      rho  - plasma density \rho in g/cm^3
c                      istart - key
c
c    Output parametr abrss is the Rosseland mean opasity in cm^2/g, 
c                it could be different depending on the inicialization key istart    
c   Key istart
c        istart=1 Opacity accross the field 
c                     with pairs and opacities due to pair creation taken into account 
c        istart=2 Opacity along the field 
c                     with pairs and opacities due to pair creation taken into account 
c        istart=3 Opacity accross the field 
c                     without pairs but with the opacities due to pair creation taken into account 
c        istart=4 Opacity along the field 
c                     without pairs but with the opacities due to pair creation taken into account 
c        istart=5 Opacity accross the field 
c                     without pairs and opacities due to pair creation taken into account 
c        istart=6 Opacity along the field 
c                     without pairs and opacities due to pair creation taken into account 
c
c        istart=0  interpolation procedure itself
c
c  Boundary of the grid:
c        10.5 < lg B < 15, B in Gauss
c           0 < lg kT < 2.52, kT in keV
c          -6 < lg rho < 3, rho in g cm^(-3)
c
c ************************************************************************************* 
	        implicit real*8(a-h,o-z)
          
         EXP10(X)=DEXP(X*2.3025850929405D0)
         open(17,file='ross1_contr.dat')

            rho=exp10(2.9d0)
            bb=exp10(11.5d0)
            ttt=exp10(0.d0)
            
            
            
            istart=1
            call abross1(istart,1d0,1d0,1d0,1d0)
            
            call abross1(0,rho,ttt,bb,abrss)

         
       write(6,1001) ttt,rho,abrss  
       write(17,1001) ttt,rho,abrss  
         
 
 1001 format(10d13.5)
 
       stop
       end
       
c !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!       
         subroutine abross1(istart,rho,ttt,bb,abrss)

	        implicit real*8(a-h,o-z)
            REAL *8 k,mp,me
        
         parameter (nnt=85,nnr=19)
         dimension abrs1175(nnt,nnr),abrs1225(nnt,nnr)
         dimension abrs1325(nnt,nnr),abrs1275(nnt,nnr)
         dimension abrs15(nnt,nnr),abrs145(nnt,nnr),abrs14(nnt,nnr)
         dimension abrs135(nnt,nnr),abrs13(nnt,nnr),abrs125(nnt,nnr)
         dimension abrs12(nnt,nnr),abrs115(nnt,nnr),abrs11(nnt,nnr)
         dimension abrs105(nnt,nnr),tlg(nnt),rhoabr(nnr),blg(14)
         dimension abrt15(nnr),abrt145(nnr),abrt14(nnr),abrt135(nnr)
         dimension abrt13(nnr),abrt125(nnr),abrt12(nnr),abrt115(nnr)
         dimension abrt11(nnr),abrt105(nnr),abrsb(14),abrt1175(nnr)
         dimension abrt1325(nnr),abrt1275(nnr),abrt1225(nnr)
         
         data blg/10.5d0,11.d0,11.5d0,11.75d0,12.d0,12.25d0,12.5d0,
     1    12.75d0,13.d0,13.25d0,13.5d0,14.0d0,14.5d0,15.d0/
     
         if(istart.eq.1) then
c Initialisation for the Rosseland opacity accross the field         
         
         open(7,file='ross1_b15.dat',status='old')
         open(8,file='ross1_b145.dat',status='old')
         open(9,file='ross1_b14.dat',status='old')
         open(10,file='ross1_b135.dat',status='old')
         open(11,file='ross1_b13.dat',status='old')
         open(12,file='ross1_b125.dat',status='old')
         open(13,file='ross1_b12.dat',status='old')
         open(14,file='ross1_b115.dat',status='old')
         open(15,file='ross1_b11.dat',status='old')
         open(16,file='ross1_b105.dat',status='old')

        open(18,file='ross1_b1175.dat',status='old')
        open(19,file='ross1_b1225.dat',status='old')
        open(20,file='ross1_b1275.dat',status='old')
        open(21,file='ross1_b1325.dat',status='old')

        nr=19
        nt=85
        
       do 11 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 11    continue
 
       do 21 i=1,nt
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 21    continue      
 
       do 31 i=1,nt
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 31    continue      
 
       do 41 i=1,nt
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 41    continue      
 
       do 51 i=1,nt
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 51    continue      
 
       do 61 i=1,nt
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 61    continue      
 
       do 71 i=1,nt
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 71    continue      
 
       do 81 i=1,nt
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 81    continue      
 
       do 91 i=1,nt
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 91    continue      
 
       do 101 i=1,nt
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 101    continue      
 
       do 111 i=1,nt
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 111    continue      
 
       do 121 i=1,nt
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 121    continue      
 
       do 131 i=1,nt
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 131    continue      
 
       do 141 i=1,nt
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 141    continue      
 
       do 151 i=1,nt
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 151    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************
       else
         if(istart.eq.2) then
c Initialisation for the Rosseland opacity along the field         
         
         open(7,file='ross2_b15.dat',status='old')
         open(8,file='ross2_b145.dat',status='old')
         open(9,file='ross2_b14.dat',status='old')
         open(10,file='ross2_b135.dat',status='old')
         open(11,file='ross2_b13.dat',status='old')
         open(12,file='ross2_b125.dat',status='old')
         open(13,file='ross2_b12.dat',status='old')
         open(14,file='ross2_b115.dat',status='old')
         open(15,file='ross2_b11.dat',status='old')
         open(16,file='ross2_b105.dat',status='old')

        open(18,file='ross2_b1175.dat',status='old')
        open(19,file='ross2_b1225.dat',status='old')
        open(20,file='ross2_b1275.dat',status='old')
        open(21,file='ross2_b1325.dat',status='old')

        nr=19
        
       do 12 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 12    continue
 
       do 22 i=1,85
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 22    continue      
 
       do 32 i=1,85
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 32    continue      
 
       do 42 i=1,85
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 42    continue      
 
       do 52 i=1,85
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 52    continue      
 
       do 62 i=1,85
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 62    continue      
 
       do 72 i=1,85
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 72    continue      
 
       do 82 i=1,85
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 82    continue      
 
       do 92 i=1,85
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 92   continue      
 
       do 102 i=1,85
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 102    continue      
 
       do 112 i=1,85
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 112    continue      
 
       do 122 i=1,85
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 122    continue      
 
       do 132 i=1,85
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 132    continue      
 
       do 142 i=1,85
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 142    continue      
 
       do 152 i=1,85
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 152    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************ 
       else
         if(istart.eq.3) then
c Initialisation for the Rosseland opacity across the field, but without pairs         
         
         open(7,file='ross3_b15.dat',status='old')
         open(8,file='ross3_b145.dat',status='old')
         open(9,file='ross3_b14.dat',status='old')
         open(10,file='ross3_b135.dat',status='old')
         open(11,file='ross3_b13.dat',status='old')
         open(12,file='ross3_b125.dat',status='old')
         open(13,file='ross3_b12.dat',status='old')
         open(14,file='ross3_b115.dat',status='old')
         open(15,file='ross3_b11.dat',status='old')
         open(16,file='ross3_b105.dat',status='old')

        open(18,file='ross3_b1175.dat',status='old')
        open(19,file='ross3_b1225.dat',status='old')
        open(20,file='ross3_b1275.dat',status='old')
        open(21,file='ross3_b1325.dat',status='old')

        nr=19
        
       do 13 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 13    continue
 
       do 23 i=1,85
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 23    continue      
 
       do 33 i=1,85
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 33    continue      
 
       do 43 i=1,85
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 43    continue      
 
       do 53 i=1,85
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 53    continue      
 
       do 63 i=1,85
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 63    continue      
 
       do 73 i=1,85
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 73    continue      
 
       do 83 i=1,85
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 83    continue      
 
       do 93 i=1,85
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 93    continue      
 
       do 103 i=1,85
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 103    continue      
 
       do 113 i=1,85
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 113    continue      
 
       do 123 i=1,85
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 123    continue      
 
       do 133 i=1,85
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 133    continue      
 
       do 143 i=1,85
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 143    continue      
 
       do 153 i=1,85
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 153    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************ 
       else
         if(istart.eq.4) then
c Initialisation for the Rosseland opacity along the field but without pairs         
         
         open(7,file='ross4_b15.dat',status='old')
         open(8,file='ross4_b145.dat',status='old')
         open(9,file='ross4_b14.dat',status='old')
         open(10,file='ross4_b135.dat',status='old')
         open(11,file='ross4_b13.dat',status='old')
         open(12,file='ross4_b125.dat',status='old')
         open(13,file='ross4_b12.dat',status='old')
         open(14,file='ross4_b115.dat',status='old')
         open(15,file='ross4_b11.dat',status='old')
         open(16,file='ross4_b105.dat',status='old')

        open(18,file='ross4_b1175.dat',status='old')
        open(19,file='ross4_b1225.dat',status='old')
        open(20,file='ross4_b1275.dat',status='old')
        open(21,file='ross4_b1325.dat',status='old')

        nr=19
        
       do 14 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 14    continue
 
       do 24 i=1,85
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 24    continue      
 
       do 34 i=1,85
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 34    continue      
 
       do 44 i=1,85
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 44    continue      
 
       do 54 i=1,85
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 54    continue      
 
       do 64 i=1,85
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 64    continue      
 
       do 74 i=1,85
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 74    continue      
 
       do 84 i=1,85
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 84    continue      
 
       do 94 i=1,85
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 94    continue      
 
       do 104 i=1,85
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 104    continue      
 
       do 114 i=1,85
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 114    continue      
 
       do 124 i=1,85
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 124    continue      
 
       do 134 i=1,85
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 134    continue      
 
       do 144 i=1,85
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 144    continue      
 
       do 154 i=1,85
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 154    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************ 

       else
         if(istart.eq.5) then
c Initialisation for the Rosseland opacity across the field, without pairs, and without opacities due to pair creation         
         
         open(7,file='ross5_b15.dat',status='old')
         open(8,file='ross5_b145.dat',status='old')
         open(9,file='ross5_b14.dat',status='old')
         open(10,file='ross5_b135.dat',status='old')
         open(11,file='ross5_b13.dat',status='old')
         open(12,file='ross5_b125.dat',status='old')
         open(13,file='ross5_b12.dat',status='old')
         open(14,file='ross5_b115.dat',status='old')
         open(15,file='ross5_b11.dat',status='old')
         open(16,file='ross5_b105.dat',status='old')

        open(18,file='ross5_b1175.dat',status='old')
        open(19,file='ross5_b1225.dat',status='old')
        open(20,file='ross5_b1275.dat',status='old')
        open(21,file='ross5_b1325.dat',status='old')

        nr=19
        
       do 15 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 15    continue
 
       do 25 i=1,85
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 25    continue      
 
       do 35 i=1,85
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 35    continue      
 
       do 45 i=1,85
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 45    continue      
 
       do 55 i=1,85
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 55    continue      
 
       do 65 i=1,85
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 65    continue      
 
       do 75 i=1,85
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 75    continue      
 
       do 85 i=1,85
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 85    continue      
 
       do 95 i=1,85
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 95    continue      
 
       do 105 i=1,85
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 105    continue      
 
       do 115 i=1,85
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 115    continue      
 
       do 125 i=1,85
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 125    continue      
 
       do 135 i=1,85
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 135    continue      
 
       do 145 i=1,85
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 145    continue      
 
       do 155 i=1,85
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 155    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************ 
       else
         if(istart.eq.6) then
c Initialisation for the Rosseland opacity along the field but without pairs         
         
         open(7,file='ross6_b15.dat',status='old')
         open(8,file='ross6_b145.dat',status='old')
         open(9,file='ross6_b14.dat',status='old')
         open(10,file='ross6_b135.dat',status='old')
         open(11,file='ross6_b13.dat',status='old')
         open(12,file='ross6_b125.dat',status='old')
         open(13,file='ross6_b12.dat',status='old')
         open(14,file='ross6_b115.dat',status='old')
         open(15,file='ross6_b11.dat',status='old')
         open(16,file='ross6_b105.dat',status='old')

        open(18,file='ross6_b1175.dat',status='old')
        open(19,file='ross6_b1225.dat',status='old')
        open(20,file='ross6_b1275.dat',status='old')
        open(21,file='ross6_b1325.dat',status='old')

        nr=19
        
       do 16 ir =1,nr
            rhoab=-6d0+0.5d0*dfloat(ir-1)
            rhoabr(ir)=(rhoab)
 16    continue
 
       do 26 i=1,85
         read(7,*) tt,tlg(i),(abrs15(i,j),j=1,nr)
 26    continue      
 
       do 36 i=1,85
         read(8,*) tt,tlg(i),(abrs145(i,j),j=1,nr)
 36    continue      
 
       do 46 i=1,85
         read(9,*) tt,tlg(i),(abrs14(i,j),j=1,nr)
 46    continue      
 
       do 56 i=1,85
         read(10,*) tt,tlg(i),(abrs135(i,j),j=1,nr)
 56    continue      
 
       do 66 i=1,85
         read(11,*) tt,tlg(i),(abrs13(i,j),j=1,nr)
 66    continue      
 
       do 76 i=1,85
         read(12,*) tt,tlg(i),(abrs125(i,j),j=1,nr)
 76    continue      
 
       do 86 i=1,85
         read(13,*) tt,tlg(i),(abrs12(i,j),j=1,nr)
 86    continue      
 
       do 96 i=1,85
         read(14,*) tt,tlg(i),(abrs115(i,j),j=1,nr)
 96    continue      
 
       do 106 i=1,85
         read(15,*) tt,tlg(i),(abrs11(i,j),j=1,nr)
 106    continue      
 
       do 116 i=1,85
         read(16,*) tt,tlg(i),(abrs105(i,j),j=1,nr)
 116    continue      
 
       do 126 i=1,85
         read(18,*) tt,tlg(i),(abrs1175(i,j),j=1,nr)
 126    continue      
 
       do 136 i=1,85
         read(19,*) tt,tlg(i),(abrs1225(i,j),j=1,nr)
 136    continue      
 
       do 146 i=1,85
         read(20,*) tt,tlg(i),(abrs1275(i,j),j=1,nr)
 146    continue      
 
       do 156 i=1,85
         read(21,*) tt,tlg(i),(abrs1325(i,j),j=1,nr)
 156    continue      
 
       close(7)
       close(8)
       close(9)
       close(10)
       close(11)
       close(12)
       close(13)
       close(14)
       close(15)
       close(16)
       close(18)
       close(19)
       close(20)
       close(21)
 
c ************************************************************************ 

c *******  Interpolation procedure using
c *******  Kurucz's subroutine MAP1 for the spline interpolation
       else
       
         if(istart.eq.0) then

        nr=19
        nt=85
 
        tlgg=dlog10(ttt)
        rhlg=dlog10(rho)
        blgg=dlog10(bb)
        
c ***********************************************************
c         Grid fit check          
c ***********************************************************

            if(rhlg.lt.-6d0.or.rhlg.gt.3d0) then
               write(6,1010) rhlg
            endif   
            if(tlgg.lt.0d0.or.tlgg.gt.2.52d0) then
               write(6,1020) tlgg
            endif   
            if(blgg.lt.10.5d0.or.blgg.gt.15d0) then
               write(6,1030) blgg
            endif   
         
c ***********************************************************
c  Degeneracy check         
c ***********************************************************
       if(blgg.le.11.5d0.and.rhlg.gt.2.5d0) then
          write(6,1040)
       endif 
       if(blgg.le.11d0.and.rhlg.gt.2d0) then
          write(6,1040)
       endif 
c ***********************************************************
            

       do 200 ir=1,nr
         idum=map1(tlg,abrs15(1,ir),nt,tlgg,abrt15(ir),1)
 200   continue 
 
 
         idum=map1(rhoabr,abrt15,nr,rhlg,abrsb(14),1)
         
       do 210 ir=1,nr
         idum=map1(tlg,abrs145(1,ir),nt,tlgg,abrt145(ir),1)
 210   continue 
 
         idum=map1(rhoabr,abrt145,nr,rhlg,abrsb(13),1)
         
       do 220 ir=1,nr
         idum=map1(tlg,abrs14(1,ir),nt,tlgg,abrt14(ir),1)
 220   continue 
 
         idum=map1(rhoabr,abrt14,nr,rhlg,abrsb(12),1)
         
       do 230 ir=1,nr
         idum=map1(tlg,abrs135(1,ir),nt,tlgg,abrt135(ir),1)
 230   continue 
 
         idum=map1(rhoabr,abrt135,nr,rhlg,abrsb(11),1)
         
       do 235 ir=1,nr
         idum=map1(tlg,abrs1325(1,ir),nt,tlgg,abrt1325(ir),1)
 235   continue 
 
         idum=map1(rhoabr,abrt1325,nr,rhlg,abrsb(10),1)
         
       do 240 ir=1,nr
         idum=map1(tlg,abrs13(1,ir),nt,tlgg,abrt13(ir),1)
 240   continue 
 
         idum=map1(rhoabr,abrt13,nr,rhlg,abrsb(9),1)
         
       do 245 ir=1,nr
         idum=map1(tlg,abrs1275(1,ir),nt,tlgg,abrt1275(ir),1)
 245   continue 
 
         idum=map1(rhoabr,abrt1275,nr,rhlg,abrsb(8),1)
         
       do 250 ir=1,nr
         idum=map1(tlg,abrs125(1,ir),nt,tlgg,abrt125(ir),1)
 250   continue 
 
         idum=map1(rhoabr,abrt125,nr,rhlg,abrsb(7),1)
         
       do 255 ir=1,nr
         idum=map1(tlg,abrs1225(1,ir),nt,tlgg,abrt1225(ir),1)
 255   continue 
 
         idum=map1(rhoabr,abrt1225,nr,rhlg,abrsb(6),1)
         
       do 260 ir=1,nr
         idum=map1(tlg,abrs12(1,ir),nt,tlgg,abrt12(ir),1)
 260   continue 
 
         idum=map1(rhoabr,abrt12,nr,rhlg,abrsb(5),1)
         
       do 265 ir=1,nr
         idum=map1(tlg,abrs1175(1,ir),nt,tlgg,abrt1175(ir),1)
 265   continue 
 
         idum=map1(rhoabr,abrt1175,nr,rhlg,abrsb(4),1)
         
       do 270 ir=1,nr
         idum=map1(tlg,abrs115(1,ir),nt,tlgg,abrt115(ir),1)
 270   continue 
 
         idum=map1(rhoabr,abrt115,nr,rhlg,abrsb(3),1)
         
       do 280 ir=1,nr
         idum=map1(tlg,abrs11(1,ir),nt,tlgg,abrt11(ir),1)
 280   continue 
 
         idum=map1(rhoabr,abrt11,nr,rhlg,abrsb(2),1)
         
       do 290 ir=1,nr
         idum=map1(tlg,abrs105(1,ir),nt,tlgg,abrt105(ir),1)
 290   continue 
 
         idum=map1(rhoabr,abrt105,nr,rhlg,abrsb(1),1)
         
         idum=map1(blg,abrsb,14,blgg,abrss,1)
         
       endif
       endif
       endif
       endif
       endif
       endif
       endif
 
 1010 format('  Warning!!!! lg RHO ',d12.4,' is out of the grid. 
     1  Linear extrapolation is used.')
 1020 format('  Warning!!!! lg T 'd12.4,' is out of the grid. 
     1  Linear extrapolation is used.')
 1030 format('  Warning!!!! lb B ',d12.4,' is out of the grid. 
     1  Linear extrapolation is used.')
 1040 format('  Warning!!!! Plasma is degenerated !!!!!. 
     1  Opacity is incorrect !!!!.')
 
       return
       end
       
      FUNCTION MAP1(XOLD,FOLD,NOLD,XNEW,FNEW,NNEW)                      
      IMPLICIT REAL*8(A-H,O-Z)                                          
      DIMENSION XOLD(1),FOLD(1),XNEW(1),FNEW(1)                         
      L=2                                                               
      LL=0                                                              
       DO 50 K=1,NNEW                                                   
  10    IF(XNEW(K).LT.XOLD(L)) GO TO 20                                 
        L=L+1                                                           
        IF(L.GT.NOLD) GO TO 30                                          
        GO TO 10                                                        
  20    IF(L.EQ.LL) GO TO 50                                            
        IF(L.EQ.2) GO TO 30                                             
        L1=L-1                                                          
        IF(L.GT.LL+1.OR.L.EQ.3) GO TO 21                                
        CBAC=CFOR                                                       
        BBAC=BFOR                                                       
        ABAC=AFOR                                                       
        IF(L.EQ.NOLD) GO TO 22                                          
        GO TO 25                                                        
  21    L2=L-2                                                          
        D=(FOLD(L1)-FOLD(L2))/(XOLD(L1)-XOLD(L2))                       
        CBAC=FOLD(L)/((XOLD(L)-XOLD(L1))*(XOLD(L)-XOLD(L2)))+           
     1(FOLD(L2)/(XOLD(L)-XOLD(L2))-FOLD(L1)/(XOLD(L)-XOLD(L1)))/        
     2(XOLD(L1)-XOLD(L2))                                               
        BBAC=D-(XOLD(L1)+XOLD(L2))*CBAC                                 
        ABAC=FOLD(L2)-XOLD(L2)*D+XOLD(L1)*XOLD(L2)*CBAC                 
        IF(L.LT.NOLD) GO TO 25                                          
  22    C=CBAC                                                          
        B=BBAC                                                          
        A=ABAC                                                          
        LL=L                                                            
        GO TO 50                                                        
  25   D=(FOLD(L)-FOLD(L1))/(XOLD(L)-XOLD(L1))                          
        CFOR=FOLD(L+1)/((XOLD(L+1)-XOLD(L))*(XOLD(L+1)-XOLD(L1)))+      
     1(FOLD(L1)/(XOLD(L+1)-XOLD(L1))-FOLD(L)/(XOLD(L+1)-XOLD(L)))/      
     2(XOLD(L)-XOLD(L1))                                                
       BFOR=D-(XOLD(L)+XOLD(L1))*CFOR                                   
       AFOR=FOLD(L1)-XOLD(L1)*D+XOLD(L)*XOLD(L1)*CFOR                   
       WT=0.                                                            
       IF(DABS(CFOR).NE.0.)WT=DABS(CFOR)/(DABS(CFOR)+DABS(CBAC))        
       A=AFOR+WT*(ABAC-AFOR)                                            
       B=BFOR+WT*(BBAC-BFOR)                                            
       C=CFOR+WT*(CBAC-CFOR)                                            
       LL=L                                                             
       GO TO 50                                                         
  30   IF(L.EQ.LL) GO TO 50                                             
       L=AMIN0(NOLD,L)                                                  
       C=0.                                                             
       B=(FOLD(L)-FOLD(L-1))/(XOLD(L)-XOLD(L-1))                        
       A=FOLD(L)-XOLD(L)*B                                              
       LL=L                                                             
  50    FNEW(K)=A+(B+C*XNEW(K))*XNEW(K)                                 
        MAP1=LL-1                                                       
        RETURN                                                          
        END     
       
   





